Experimental observations of internal wave turbulence transition in a stratified fluid

Recent developments of the weak turbulence theory applied to internal waves exhibit a power-law solution of the kinetic energy equation close to the oceanic Garrett \& Munk spectrum, confirming weakly nonlinear wave interactions as a likely explanation of the observed oceanic spectra. However, finite-size effects can hinder wave interactions in bounded domains, and observations often differ from theoretical predictions. This article studies the dynamical regimes experimentally developing in a stratified fluid forced by internal gravity waves in a pentagonal domain. We find that by changing the shape and increasing the dimensions of the domain, finite-size effects diminish and wave turbulence is observed. In this regime, the temporal spectra decay with a slope compatible with the Garrett-Munk spectra. Different regimes appear by changing the forcing conditions, namely discrete wave turbulence, weak wave turbulence, and strongly stratified turbulence. The buoyancy Reynolds number $Re_b$ marks well the transitions between the regimes, with weak wave turbulence occurring for $1\lesssim Re_b\lesssim 3.5$ and strongly non-linear stratified turbulence for higher $Re_b$.

==> fig_Fh_Reb.m <==
FhD=[1.2e-3,3.2e-3,8.9e-4,3.7e-3,6.3e-3];
ReD=[0.11,0.76,0.06,0.45,0.52];

FhW=[4.1e-3,4e-3,6.9e-3,9.5e-3,6.3e-3,7.4e-3,6.9e-3];
ReW=[1.3,1.0,1.5,1.8,2.4,2.4,2.9];

FhS=[1.6e-2,1.2e-2,7.3e-3,8.3e-3,1.3e-2,1.5e-2,1.6e-2,2.7e-2,2.4e-2];
ReS=[8.2,3.8,3.6,4.1,4.2,4.4,8.2,26,28];

figure(1);clf;
loglog(FhD,ReD,'ko','Markerfacecolor','k')
hold on
plot(FhW,ReW,'kv','Markerfacecolor','k')
plot(FhS,ReS,'ks','Markerfacecolor','k')
axis([8e-4,3e-2,0.05,35])
a=linspace(2e-3,2e-2,1000);
plot(a,ones(size(a)),'k--','linewidth',1)
a=linspace(4e-3,3e-2,1000);
plot(a,3.5*ones(size(a)),'k--','linewidth',1)
set(gca,'FontSize',18)
legend('DWT','WT','ST')
xlabel('Fr_h')
ylabel('Re_b')
grid on

